Minimax Adaptive Estimation for Finite Sets of Linear Systems

For linear time-invariant systems with uncertain parameters belonging to a finite set, we present a purely deterministic approach to multiple-model estimation and propose an algorithm based on the minimax criterion using constrained quadratic programming. The estimator tends to learn the dynamics of the system, and once the uncertain parameters have been sufficiently estimated, the estimator behaves like a standard Kalman filter.

==> figures/experiment.jl <==
using Hypatia
using LinearAlgebra
using MinimaxEstimation
using Plots
using Random
using DataFrames
using CSV

Random.seed!(10)
n_steps = 20
F = [1.1 -.5 0.1
    1 0 0
    0 1 0]
B = [-1;2;3]
H = [1 0 0]
x0 = [0; 0; 0]
Q = I(3)
R = 1
P = I(3)
gamma = 3

kf1 = KalmanFilter(x0, F, H,B, P, Q, R)
kf2 = KalmanFilter(x0, -F, H,B, P, Q, R)
mini = MinimaxMMAE(copy([kf1, kf2]), gamma,  ()-> Hypatia.Optimizer())
bayesian = BayesianMMAE(copy([kf1, kf2]))
v = randn((1,n_steps))
w = randn((3, n_steps))
u(k) = sin(k/5)
y = zeros(n_steps+1)
z = zeros(n_steps+1)
y[1] = 0
z[1] = 0

zhat_mini = zeros(n_steps+1)
vals_mini = zeros(n_steps+1)
zhat_bayesian = zeros(n_steps+1)

zhat_mini[1]= predict(mini, true)[1][1]
zhat_bayesian[1] = predict(bayesian)[1]
x = x0
for k=1:n_steps
    update!(mini,y[k], u(k))
    update!(bayesian, y[k], u(k))
    
    zhat_mini[k+1] = predict(mini, true)[1][1]
    zhat_bayesian[k+1] = predict(bayesian)[1]
    global x = F*x + B*u(k) + w[:,k]
    y[k+1] = (H*x)[1] + v[k]
    z[k+1] = (H*x)[1]
    k +=1
end
print("||z - zhat_mini|| = ", norm(z - zhat_mini), "\n")
print("||z - zhat_bayesian|| = ", norm(z - zhat_bayesian), "\n")
print("||z_{n+1} - y_n|| = ", norm(z[2:end]-y[1:end-1]), "\n")
plot(
    [z zhat_mini zhat_bayesian], 
    legend=:bottomright,
    labels = ["z" "zhat_minimax" "zhat_bayesian"],
    linewidth=3,
    markershape = :o,
    xlabel = "time-step",
    ylabel = "z")

#savefig("experiment.png")
df = DataFrame(t=0:n_steps, z=z, zh_mini=zhat_mini, zh_ba=zhat_bayesian)
CSV.write("figure.csv", df, delim=';')
